Two-loop non-planar four-point topology with massive internal loop

We study a set of two-loop non-planar master integrals needed for the NNLO QCD corrections to diphoton and dijet production at hadron colliders. The top-sector topology contains an internal massive fermion loop and is known to contain elliptic curves. Leveraging the method of differential equations, we provide a comprehensive discussion for deriving an $\epsilon$-factorized differential equation related to the most intricate sector within the Feynman integral family. Despite the dependence on multiple scales and the presence of two elliptic sectors, we demonstrate how to leverage the properties of their maximal cuts and the factorization of the Picard-Fuchs operator to deal with the complexity of the analytic computation. In particular, we construct a transformation matrix that brings the differential equations into a format enabling the convenient expression of analytic results in terms of Chen's iterated integrals.

==> anc/GoodCandidates.m <==
{eps^2*j[A1, 0, 0, 0, 0, 2, 0, 2, 0, 0], 
 eps^2*s*(j[A1, 1, 0, 2, 0, 0, 0, 2, 0, 0] + j[A1, 2, 0, 1, 0, 0, 0, 2, 0, 
    0]), eps^2*Sqrt[(-4 + s)*s]*(j[A1, 0, 0, 1, 2, 0, 2, 0, 0, 0]/2 + 
   j[A1, 0, 0, 2, 2, 0, 1, 0, 0, 0]), eps^2*Sqrt[s + t]*Sqrt[4 + s + t]*
  (j[A1, 0, 1, 0, 0, 2, 2, 0, 0, 0]/2 + j[A1, 0, 2, 0, 0, 2, 1, 0, 0, 0]), 
 eps^2*Sqrt[(-4 + t)*t]*(j[A1, 0, 1, 0, 2, 0, 0, 2, 0, 0]/2 + 
   j[A1, 0, 2, 0, 2, 0, 0, 1, 0, 0]), 
 eps^2*s*(j[A1, 0, 0, 1, 2, 0, 2, 0, 0, 0]/2 + j[A1, 0, 0, 2, 2, 0, 1, 0, 0, 
     0]) + eps^2*s*(j[A1, 0, 0, 1, 2, 0, 1, 2, 0, 0] + 
    j[A1, 0, 0, 1, 2, 0, 2, 1, 0, 0] + j[A1, 0, 0, 2, 1, 0, 1, 2, 0, 0] + 
    j[A1, 0, 0, 2, 1, 0, 2, 1, 0, 0] + j[A1, 0, 0, 2, 2, 0, 1, 1, 0, 0]), 
 eps^3*s*j[A1, 0, 0, 2, 1, 0, 1, 1, 0, 0], 
 eps^2*(s + t)*(j[A1, 0, 1, 0, 0, 2, 2, 0, 0, 0]/2 + 
    j[A1, 0, 2, 0, 0, 2, 1, 0, 0, 0]) + 
  eps^2*(s + t)*(j[A1, 0, 1, 0, 0, 2, 1, 2, 0, 0] + 
    j[A1, 0, 1, 0, 0, 2, 2, 1, 0, 0] + j[A1, 0, 2, 0, 0, 1, 1, 2, 0, 0] + 
    j[A1, 0, 2, 0, 0, 1, 2, 1, 0, 0] + j[A1, 0, 2, 0, 0, 2, 1, 1, 0, 0]), 
 eps^3*(s + t)*j[A1, 0, 2, 0, 0, 1, 1, 1, 0, 0], 
 eps^2*t*(j[A1, 0, 1, 0, 2, 0, 0, 2, 0, 0]/2 + j[A1, 0, 2, 0, 2, 0, 0, 1, 0, 
     0]) + eps^2*t*(j[A1, 0, 1, 0, 2, 0, 1, 2, 0, 0] + 
    j[A1, 0, 1, 0, 2, 0, 2, 1, 0, 0] + j[A1, 0, 2, 0, 1, 0, 1, 2, 0, 0] + 
    j[A1, 0, 2, 0, 1, 0, 2, 1, 0, 0] + j[A1, 0, 2, 0, 2, 0, 1, 1, 0, 0]), 
 eps^3*t*j[A1, 0, 2, 0, 1, 0, 1, 1, 0, 0], 
 eps^4*s*j[A1, 0, 0, 1, 1, 1, 1, 1, 0, 0], 
 eps^4*s*j[A1, 1, 0, 1, 0, 1, 1, 1, 0, 0], 
 eps^3*s*j[A1, 1, 0, 1, 0, 1, 2, 0, 0, 0], 
 (eps^3*Sqrt[-(s*(4 + s))]*j[A1, 0, 0, 0, 0, 2, 0, 2, 0, 0])/(2 + 4*eps) - 
  eps^2*s*Sqrt[-(s*(4 + s))]*j[A1, 2, 0, 1, 0, 1, 2, 0, 0, 0], 
 eps^4*(s + t)*j[A1, 0, 1, 1, 1, 0, 1, 1, 0, 0], 
 -(eps^3*Sqrt[s*(s*(-4 + t) - 4*t)*t]*j[A1, 0, 1, 1, 2, 0, 1, 1, 0, 0]), 
 eps^4*t*j[A1, 0, 1, 1, 1, 1, 1, 0, 0, 0], 
 -(eps^3*Sqrt[s*(s + t)*(s^2 - 4*t + s*t)]*j[A1, 0, 1, 1, 1, 1, 2, 0, 0, 0]), 
 eps^4*s*j[A1, 0, 1, 0, 1, 1, 1, 1, 0, 0], 
 eps^3*Sqrt[t*(s + t)*(s*(-4 + t) + t^2)]*j[A1, 0, 2, 0, 1, 1, 1, 1, 0, 0], 
 eps^3*s*(j[A1, 0, 1, 0, 1, 2, 1, 1, 0, 0] + j[A1, 0, 1, 0, 2, 1, 1, 1, 0, 
    0]), eps^4*s*(s + t)*j[A1, 1, 1, 1, 0, 1, 1, 1, 0, 0], 
 eps^4*s*t*j[A1, 1, 1, 1, 1, 0, 1, 1, 0, 0], eps^3*s*Sqrt[(-4 + t)*t]*
  j[A1, 1, 1, 1, 1, 0, 0, 2, 0, 0], 
 eps^3*(-1 + 2*eps)*s*j[A1, 1, 1, 1, 1, 0, 0, 1, 0, 0] + 
  eps^3*s*(4 - t)*j[A1, 1, 1, 1, 1, 0, 0, 2, 0, 0], 
 eps^4*Sqrt[s]*Sqrt[t]*Sqrt[s + t]*j[A1, 0, 1, 1, 1, 1, 1, 1, 0, 0], 
 (eps^3*s*(s + t)*j[A1, 0, 1, 1, 1, 1, 2, 0, 0, 0])/4 + 
  eps^3*s*(s + t)*j[A1, 0, 1, 1, 1, 1, 2, 1, 0, 0] + 
  (eps^3*s*t*j[A1, 0, 1, 1, 2, 0, 1, 1, 0, 0])/4 - 
  (eps^3*t*(s + t)*j[A1, 0, 2, 0, 1, 1, 1, 1, 0, 0])/4, 
 eps^3*s*Sqrt[s + t]*Sqrt[4 + s + t]*j[A1, 1, 1, 1, 0, 1, 2, 0, 0, 0], 
 eps^3*(-1 + 2*eps)*s*j[A1, 1, 1, 1, 0, 1, 1, 0, 0, 0] + 
  eps^3*s*(4 + s + t)*j[A1, 1, 1, 1, 0, 1, 2, 0, 0, 0], 
 -1/2*(eps^4*Pi*s^2*j[A1, 1, 0, 1, 1, 1, 1, 1, 0, 0])/EllipticK[-16/s], 
 (eps^3*(1 + 2*eps)*s*(s*EllipticE[-16/s] - (16 + s)*EllipticK[-16/s])*
    j[A1, 1, 0, 1, 1, 1, 1, 1, 0, 0])/Pi - 
  (8*eps^3*s*(16 + s)*EllipticK[-16/s]*j[A1, 1, 0, 1, 2, 1, 1, 1, 0, 0])/Pi, 
 (2*eps^4*(-1 + 2*eps)*(1 + 2*eps)*s^(5/2)*EllipticK[1 + s/16]*
    j[A1, 1, 1, 1, 1, 1, 1, 1, -1, -1])/(s + 2*t) - 
  (2*eps^4*(-1 + 2*eps)*(1 + 2*eps)*s^(5/2)*EllipticK[1 + s/16]*
    j[A1, 1, 1, 1, 1, 1, 1, 1, 0, -2])/(s + 2*t) + 
  (2*eps^4*(-1 + 2*eps)*(1 + 2*eps)*s^(3/2)*
    (4*(s + 2*t)*EllipticE[1 + s/16] + s*(s + t)*EllipticK[1 + s/16])*
    j[A1, 1, 1, 1, 1, 1, 1, 1, 0, -1])/(s + 2*t), 
 (4*eps^4*(-1 + 2*eps)*(1 + 2*eps)*s^(5/2)*EllipticK[-1/16*s]*
    j[A1, 1, 1, 1, 1, 1, 1, 1, -1, -1])/(Pi*(s + 2*t)) - 
  (4*eps^4*(-1 + 2*eps)*(1 + 2*eps)*s^(5/2)*EllipticK[-1/16*s]*
    j[A1, 1, 1, 1, 1, 1, 1, 1, 0, -2])/(Pi*(s + 2*t)) + 
  (4*eps^4*(-1 + 2*eps)*(1 + 2*eps)*s^(3/2)*
    (-4*(s + 2*t)*EllipticE[-1/16*s] + (s^2 + 8*t + s*(4 + t))*
      EllipticK[-1/16*s])*j[A1, 1, 1, 1, 1, 1, 1, 1, 0, -1])/(Pi*(s + 2*t)), 
 eps^4*(-1 + 2*eps)*(1 + 2*eps)*s*Sqrt[t*(s + t)*(s*(-4 + t) + t^2)]*
  j[A1, 1, 1, 1, 1, 1, 1, 1, 0, 0], 
 eps^4*(-1 + 4*eps^2)*s*j[A1, 1, 1, 1, 1, 1, 1, 1, -1, -1] + 
  (eps^4*(-1 + 4*eps^2)*s^2*j[A1, 1, 1, 1, 1, 1, 1, 1, 0, -1])/2}


==> anc/Readme <==
Ancillary material for "Two-loop non-planar four-point topology with massive internal loop" 

The file GoodCandidates.m contains a choice of basis consisting of 36 candidates, that allows a convenient representation of the analytic results through Chen's iterated integrals, after solving their respective system of differential equations order by order in the dimensional regularisation parameter (epsilon). with this choice all the subsector integrals from J1-J31 have an epsilon-factorised form whereas J32 has the special linear form mentioned in the article for the differential equations. The block matrix corresponding to the top-sector differential equations also attain the same special linear form.   

